Port Fillings for Primary Pseudoperfect Numbers

Erd\H{o}s asked whether there are infinitely many finite sets of distinct primes $p_1<\cdots<p_k$ and positive integers $m$ such that \begin{equation}\label{eq:erdos-original} \frac1{p_1}+\cdots+\frac1{p_k}=1-\frac1m. \end{equation} This is Erd\H{o}s Problems \#313~\cite{ErdosProblems313}. As recalled below, it is equivalent to the infinitude of primary pseudoperfect numbers. Following Butske, Jaje, and Mayernik~\cite{ButskeJajeMayernik}, a squarefree positive integer $n$ is a \emph{primary pseudoperfect number} if \begin{equation}\label{eq:ppn-def} \frac1n+\sum_{p\mid n}\frac1p=1, \end{equation} where the sum is over the prime divisors of $n$. OEIS A054377~\cite{OEISA054377} records the initial values \[ \begin{array}{c} 2,\ 6,\ 42,\ 1806,\ 47058,\\[2pt] 2214502422,\ 52495396602. \end{array} \] and the eight-prime-factor example \[ \text{\seqsplit{8490421583559688410706771261086}}. \] Butske, Jaje, and Mayernik proved by computation that for each $r\le 8$ there is exactly one primary pseudoperfect number with $r$ distinct prime factors~\cite{ButskeJajeMayernik}. This result gives a useful baseline, but it does not address later layers or the infinitude problem. This paper uses a local language for residual equations. A \emph{port} is a pair $(R,c)$, and a squarefree integer $B$ fills it if \[ \Delta_{R,c}(B):=cB-R\partial(B)=1. \] The corresponding reciprocal form is \[ \sum_{q\mid B}\frac1q+\frac1{RB}=\frac cR. \] The product rule for the arithmetic derivative gives the composition law for ports. This law separates fillings inherited from smaller primary pseudoperfect numbers from fillings that are primitive relative to the fixed residual equation. The unconditional results of the paper are as follows.

==> ppn_verification_archive/search_h6_exploratory.py <==
"""Helper routines for exploratory H_6 computations.
These routines are not used in the proof-critical part of the paper.
"""
from math import prod, gcd, isqrt
from sympy import primerange, nextprime

R0, c0 = 113322, 797

def state(R, c, q):
    return R*q, c*q - R

def next_primes_after(q, n):
    out = []
    p = nextprime(q)
    while len(out) < n:
        out.append(int(p))
        p = nextprime(p)
    return out

def future_possible(R, c, last, r):
    if c <= 0:
        return False
    if r == 0:
        return c == 1
    ps = next_primes_after(last, r)
    P = prod(ps)
    return c*P <= R*sum(P//p for p in ps) + 1

def t_data(R, c, last):
    P0 = pow(c, -1, R)
    S0 = (c*P0 - 1)//R
    U = max(last + 1, R//c + 1)
    den = c*U - R
    num = U*U - S0*U + P0
    T = -1 if num < 0 else num//den
    return P0, S0, U, T


==> ppn_verification_archive/verify_main_claims.py <==
from math import prod, gcd
from fractions import Fraction
from sympy import isprime, factorint

P9 = [2, 3, 11, 17, 101, 157, 1979, 10093, 16879]
N9 = prod(P9)
p10 = N9 + 1
P10 = P9 + [p10]
N10 = N9 * p10

assert N9 == 5998279018951962402
assert all(isprime(p) for p in P9)
assert 1 + sum(N9 // p for p in P9) == N9
assert Fraction(1, N9) + sum(Fraction(1, p) for p in P9) == 1

assert p10 == 5998279018951962403
assert pow(3, p10 - 1, p10) == 1
for q in P9:
    assert gcd(pow(3, (p10 - 1) // q, p10) - 1, p10) == 1
assert isprime(p10)

assert N10 == 35979351189199316534587473905773572006
assert 1 + sum(N10 // p for p in P10) == N10
assert Fraction(1, N10) + sum(Fraction(1, p) for p in P10) == 1

assert factorint(N10 + 1) == {
    7: 1,
    37: 1,
    73: 1,
    407221: 1,
    2746750419901: 1,
    1701301706648581: 1,
}
assert factorint(N9 * N9 + 1) == {
    5: 1,
    22861: 1,
    34646497971913: 1,
    9085080009049858397: 1,
}
assert factorint(N10 * N10 + 1) == {
    21807157: 1,
    480382349: 1,
    123572138719194583969192220095883252267503088389616114960309: 1,
}

# Key port fillings
R, c = 113322, 797
B2_primes = [149, 3109]
B4_primes = [157, 1979, 10093, 16879]
for qs in [B2_primes, B4_primes]:
    B = prod(qs)
    deriv = sum(B // q for q in qs)
    assert c * B - R * deriv == 1

print('all checks passed')

